libdlr: Efficient imaginary time calculations using the discrete Lehmann representation

We introduce libdlr, a library implementing the recently introduced discrete Lehmann representation (DLR) of imaginary time Green's functions. The DLR basis consists of a collection of exponentials chosen by the interpolative decomposition to ensure stable and efficient recovery of Green's functions from imaginary time or Matsbuara frequency samples. The library provides subroutines to build the DLR basis and grids, and to carry out various standard operations. The simplicity of the DLR makes it straightforward to incorporate into existing codes as a replacement for less efficient representations of imaginary time Green's functions, and libdlr is intended to facilitate this process. libdlr is written in Fortran, provides a C header interface, and contains a Python module pydlr. We also introduce a stand-alone Julia implementation, Lehmann.jl.

==> python/dyson.py <==
import numpy as np
from pydlr import dlr

def solve_bethe_with_fixpoint_iter(d, h, beta, tol=1e-14, mix=0.6, max_iter=100):
    Sigma_q = np.zeros((len(d), 1, 1)) # inital guess
    for iter in range(max_iter):
        G_q = d.dyson_matsubara(h, Sigma_q, beta)
        Sigma_q_new = 0.25 * G_q
        if np.max(np.abs(Sigma_q_new - Sigma_q)) < tol: break
        Sigma_q = mix * Sigma_q + (1-mix) * Sigma_q_new
    return G_q

beta = 1000.
d = dlr(lamb=1000., eps=1e-14) # Initalize DLR object
G_q = solve_bethe_with_fixpoint_iter(d, h=np.zeros((1, 1)), beta=beta)

from pydlr.utils import analytic_bethe_G_tau
G_q_ref = d.matsubara_from_dlr(d.dlr_from_tau(
    analytic_bethe_G_tau(d.get_tau(beta), beta)), beta) 
np.testing.assert_array_almost_equal(G_q, G_q_ref)

